The partonic structure of the electron at the next-to-leading logarithmic accuracy in QED

By working in QED, we obtain the electron, positron, and photon Parton Distribution Functions (PDFs) of the unpolarised electron at the next-to-leading logarithmic accuracy. The PDFs account for all of the universal effects of initial-state collinear origin, and are key ingredients in the calculations of cross sections in the so-called structure-function approach. We present both numerical and analytical results, and show that they agree extremely well with each other. The analytical predictions are defined by means of an additive formula that matches a large-$z$ solution that includes all orders in the QED coupling constant $\alpha$, with a small- and intermediate-$z$ solution that includes terms up to ${\cal O}(\alpha^3)$.

==> anc/recursive.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)

(* Eq.(A1) *)
J[flv_][z_,t_,alphat_]=Sum[t^k/Factorial[k] J[flv,"LL",k][z],{k,0,3}]+alphat/(2 Pi) Sum[t^k/Factorial[k] J[flv,"NLL",k][z],{k,0,2}];
(* Eq. (A5)-(A6) *)
J[flv_,order_,k_][z_]=J[flv,order,k,"bar"][z]+J[flv,order,k,"hat"][z];

(* Notation: J[flv, order, k, contrib] where:
- flv is "NS": non singlet, "S": singlet or "G": photon)  
- order is "LL" or "NLL"
- k is in [0,3] for LL and in [0,2] for NLL
- contrib is "bar" or "hat" accordingly to eq.(A5)-(A6) *)

(* NON SINGLET *)
J["NS","LL",0,"bar"][z_]= 0;
J["NS","LL",0,"hat"][z_]= 0;
J["NS","LL",1,"bar"][z_]= -2+2/(1-z);
J["NS","LL",1,"hat"][z_]=1-z;
J["NS","LL",2,"bar"][z_]= -2+6/(1-z)-8 Log[1-z]+(8 Log[1-z])/(1-z);
J["NS","LL",2,"hat"][z_]= (-(-1+z) (3+z)-4 (-1+z)^2 Log[1-z]+Log[z]+3 z^2 Log[z])/(-1+z);
J["NS","LL",3,"bar"][z_]=9/2+4 \[Pi]^2+(27/2-4 \[Pi]^2)/(1-z)-12 Log[1-z]+(36 Log[1-z])/(1-z)-24 Log[1-z]^2+(24 Log[1-z]^2)/(1-z);
J["NS","LL",3,"hat"][z_]=1/(4 (-1+z)) ((-1+z) (4 \[Pi]^2 (-1+3 z)-3 (19+5 z))-48 (-1+z)^2 Log[1-z]^2-2 Log[z] (-3-9 z^2+Log[z]+7 z^2 Log[z])+24 Log[1-z] (3-z^2+2 (1+z^2) Log[z])-48 z (Log[2-2 z]-Log[2 z])-24 (-1+z^2) PolyLog[2,z]);

J["NS","NLL",0,"bar"][z_]= 2-2 L0+(-2+2 L0)/(1-z)+4 Log[1-z]-(4 Log[1-z])/(1-z);
J["NS","NLL",0,"hat"][z_]= -(-1+z) (-1+L0-2 Log[1-z]);
J["NS","NLL",1,"bar"][z_]=  -2+(32 NF)/9-4 b0 \[Pi]+(4 b1 \[Pi])/b0-(4 \[Pi]^2)/3+L0 (-2+4 b0 \[Pi])+(1-(20 NF)/9+4 b0 \[Pi]-(4 b1 \[Pi])/b0+(4 \[Pi]^2)/3+L0 (6-4 b0 \[Pi]))/(1-z)+(10-8 L0-8 b0 \[Pi]) Log[1-z]+((-14+8 L0+8 b0 \[Pi]) Log[1-z])/(1-z)+12 Log[1-z]^2-(12 Log[1-z]^2)/(1-z);
J["NS","NLL",1,"hat"][z_]=1/(18 b0 (-1+z) (1+z)) (135 b0+54 b0 L0+68 b0 NF-36 b0^2 \[Pi]+36 b1 \[Pi]+36 b0^2 L0 \[Pi]+18 b0 \[Pi]^2-153 b0 z+18 b0 L0 z-44 b0 NF z+36 b0^2 \[Pi] z-36 b1 \[Pi] z-36 b0^2 L0 \[Pi] z-18 b0 \[Pi]^2 z-135 b0 z^2-54 b0 L0 z^2-68 b0 NF z^2+36 b0^2 \[Pi] z^2-36 b1 \[Pi] z^2-36 b0^2 L0 \[Pi] z^2+6 b0 \[Pi]^2 z^2+153 b0 z^3-18 b0 L0 z^3+44 b0 NF z^3-36 b0^2 \[Pi] z^3+36 b1 \[Pi] z^3+36 b0^2 L0 \[Pi] z^3-6 b0 \[Pi]^2 z^3-18 b0 Log[1-z]-72 b0 L0 Log[1-z]-72 b0^2 \[Pi] Log[1-z]-54 b0 z Log[1-z]+72 b0 L0 z Log[1-z]+72 b0^2 \[Pi] z Log[1-z]+18 b0 z^2 Log[1-z]+72 b0 L0 z^2 Log[1-z]+72 b0^2 \[Pi] z^2 Log[1-z]+54 b0 z^3 Log[1-z]-72 b0 L0 z^3 Log[1-z]-72 b0^2 \[Pi] z^3 Log[1-z]+108 b0 Log[1-z]^2-108 b0 z Log[1-z]^2-108 b0 z^2 Log[1-z]^2+108 b0 z^3 Log[1-z]^2+72 b0 Log[z]+18 b0 L0 Log[z]+12 b0 NF Log[z]+72 b0 z Log[z]+18 b0 L0 z Log[z]+12 b0 NF z Log[z]-90 b0 z^2 Log[z]+54 b0 L0 z^2 Log[z]+12 b0 NF z^2 Log[z]-90 b0 z^3 Log[z]+54 b0 L0 z^3 Log[z]+12 b0 NF z^3 Log[z]-72 b0 z^2 Log[1-z] Log[z]-72 b0 z^3 Log[1-z] Log[z]+27 b0 Log[z]^2-9 b0 z Log[z]^2+9 b0 z^2 Log[z]^2-27 b0 z^3 Log[z]^2+144 b0 Log[z] Log[1+z]-144 b0 z Log[z] Log[1+z]-72 b0 z^2 Log[z] Log[1+z]+72 b0 z^3 Log[z] Log[1+z]-108 b0 Log[1+z]^2+108 b0 z Log[1+z]^2-36 b0 (-1+z) (1+z)^2 PolyLog[2,1-z]+72 b0 (2-2 z-z^2+z^3) PolyLog[2,-z]-216 b0 PolyLog[2,1/(1+z)]+216 b0 z PolyLog[2,1/(1+z)]);
J["NS","NLL",2,"bar"][z_]= -4-(14 \[Pi]^2)/3+8 b0^2 \[Pi]^2+b1 ((8 \[Pi])/b0-8 \[Pi]^2)+NF (22/9-(64 b0 \[Pi])/9+(8 \[Pi]^2)/9)+L0 (9/2+8 b0 \[Pi]+4 \[Pi]^2-8 b0^2 \[Pi]^2)+b0 (14 \[Pi]+(16 \[Pi]^3)/3)-10 Log[2]^2+(-7+(208 NF)/9-32 b0 \[Pi]+(32 b1 \[Pi])/b0-(38 \[Pi]^2)/3+16 b0^2 \[Pi]^2+L0 (-12+32 b0 \[Pi])) Log[1-z]+((-17-(160 NF)/9+56 b0 \[Pi]-(32 b1 \[Pi])/b0+(40 \[Pi]^2)/3-16 b0^2 \[Pi]^2+L0 (36-32 b0 \[Pi])) Log[1-z])/(1-z)+(36-24 L0-48 b0 \[Pi]) Log[1-z]^2+((-60+24 L0+48 b0 \[Pi]) Log[1-z]^2)/(1-z)+32 Log[1-z]^3-(32 Log[1-z]^3)/(1-z)+(9+6 \[Pi]^2-8 b0^2 \[Pi]^2+NF (-(22/3)+(40 b0 \[Pi])/9-(8 \[Pi]^2)/9)+b1 (-((24 \[Pi])/b0)+8 \[Pi]^2)+L0 (27/2-24 b0 \[Pi]-4 \[Pi]^2+8 b0^2 \[Pi]^2)+b0 (-4 \[Pi]-(16 \[Pi]^3)/3)-40 Zeta[3])/(1-z)+40 Zeta[3]+numasyNS[z];
numasyNS[z_]=-(2/3)Pi^2Log[1-z]+4/3 Pi^2 + 10Log[2]^2;
J["NS","NLL",2,"hat"][z_]=-(1/(36 b0 (-1+z) z (1+z)))(1314 b0 z-513 b0 L0 z+252 b0 NF z+216 b0^2 \[Pi] z+432 b1 \[Pi] z+432 b0^2 L0 \[Pi] z+272 b0^2 NF \[Pi] z+24 b0 \[Pi]^2 z-144 b0^3 \[Pi]^2 z+144 b0 b1 \[Pi]^2 z-72 b0 L0 \[Pi]^2 z+144 b0^3 L0 \[Pi]^2 z-16 b0 NF \[Pi]^2 z+24 b0^2 \[Pi]^3 z-1026 b0 z^2-135 b0 L0 z^2-76 b0 NF z^2-576 b0^2 \[Pi] z^2+144 b1 \[Pi] z^2+144 b0^2 L0 \[Pi] z^2-176 b0^2 NF \[Pi] z^2-60 b0 \[Pi]^2 z^2+144 b0^3 \[Pi]^2 z^2-144 b0 b1 \[Pi]^2 z^2+72 b0 L0 \[Pi]^2 z^2-144 b0^3 L0 \[Pi]^2 z^2+16 b0 NF \[Pi]^2 z^2-24 b0^2 \[Pi]^3 z^2-1314 b0 z^3+513 b0 L0 z^3-252 b0 NF z^3-216 b0^2 \[Pi] z^3-432 b1 \[Pi] z^3-432 b0^2 L0 \[Pi] z^3-272 b0^2 NF \[Pi] z^3-168 b0 \[Pi]^2 z^3+144 b0^3 \[Pi]^2 z^3-144 b0 b1 \[Pi]^2 z^3+72 b0 L0 \[Pi]^2 z^3-144 b0^3 L0 \[Pi]^2 z^3+16 b0 NF \[Pi]^2 z^3+72 b0^2 \[Pi]^3 z^3+1026 b0 z^4+135 b0 L0 z^4+76 b0 NF z^4+576 b0^2 \[Pi] z^4-144 b1 \[Pi] z^4-144 b0^2 L0 \[Pi] z^4+176 b0^2 NF \[Pi] z^4+204 b0 \[Pi]^2 z^4-144 b0^3 \[Pi]^2 z^4+144 b0 b1 \[Pi]^2 z^4-72 b0 L0 \[Pi]^2 z^4+144 b0^3 L0 \[Pi]^2 z^4-16 b0 NF \[Pi]^2 z^4-72 b0^2 \[Pi]^3 z^4-96 b0 \[Pi]^2 z Log[2]+192 b0 \[Pi]^2 z^2 Log[2]+96 b0 \[Pi]^2 z^4 Log[2]+1080 b0 Log[2]^2+504 b0 z Log[2]^2-432 b0 z^2 Log[2]^2-504 b0 z^3 Log[2]^2-648 b0 z^4 Log[2]^2+528 b0 z Log[2]^3-768 b0 z^2 Log[2]^3-48 b0 z^3 Log[2]^3-192 b0 z^4 Log[2]^3-288 b0 Log[2] Log[8]+288 b0 z^2 Log[2] Log[8]-486 b0 z Log[1-z]-648 b0 L0 z Log[1-z]-704 b0 NF z Log[1-z]-432 b0^2 \[Pi] z Log[1-z]-576 b1 \[Pi] z Log[1-z]-576 b0^2 L0 \[Pi] z Log[1-z]+144 b0 \[Pi]^2 z Log[1-z]-288 b0^3 \[Pi]^2 z Log[1-z]+1134 b0 z^2 Log[1-z]-216 b0 L0 z^2 Log[1-z]+512 b0 NF z^2 Log[1-z]-432 b0^2 \[Pi] z^2 Log[1-z]+576 b1 \[Pi] z^2 Log[1-z]+576 b0^2 L0 \[Pi] z^2 Log[1-z]-168 b0 \[Pi]^2 z^2 Log[1-z]+288 b0^3 \[Pi]^2 z^2 Log[1-z]+486 b0 z^3 Log[1-z]+648 b0 L0 z^3 Log[1-z]+704 b0 NF z^3 Log[1-z]+432 b0^2 \[Pi] z^3 Log[1-z]+576 b1 \[Pi] z^3 Log[1-z]+576 b0^2 L0 \[Pi] z^3 Log[1-z]-192 b0 \[Pi]^2 z^3 Log[1-z]+288 b0^3 \[Pi]^2 z^3 Log[1-z]-1134 b0 z^4 Log[1-z]+216 b0 L0 z^4 Log[1-z]-512 b0 NF z^4 Log[1-z]+432 b0^2 \[Pi] z^4 Log[1-z]-576 b1 \[Pi] z^4 Log[1-z]-576 b0^2 L0 \[Pi] z^4 Log[1-z]+216 b0 \[Pi]^2 z^4 Log[1-z]-288 b0^3 \[Pi]^2 z^4 Log[1-z]-720 b0 z Log[2]^2 Log[1-z]+720 b0 z^2 Log[2]^2 Log[1-z]+504 b0 z Log[1-z]^2+432 b0 L0 z Log[1-z]^2+864 b0^2 \[Pi] z Log[1-z]^2+360 b0 z^2 Log[1-z]^2-432 b0 L0 z^2 Log[1-z]^2-864 b0^2 \[Pi] z^2 Log[1-z]^2-504 b0 z^3 Log[1-z]^2-432 b0 L0 z^3 Log[1-z]^2-864 b0^2 \[Pi] z^3 Log[1-z]^2-360 b0 z^4 Log[1-z]^2+432 b0 L0 z^4 Log[1-z]^2+864 b0^2 \[Pi] z^4 Log[1-z]^2+288 b0 z Log[2] Log[1-z]^2-288 b0 z^2 Log[2] Log[1-z]^2-288 b0 z^3 Log[2] Log[1-z]^2+288 b0 z^4 Log[2] Log[1-z]^2-576 b0 z Log[1-z]^3+576 b0 z^2 Log[1-z]^3+576 b0 z^3 Log[1-z]^3-576 b0 z^4 Log[1-z]^3+540 b0 z Log[z]-54 b0 L0 z Log[z]+152 b0 NF z Log[z]+216 b0^2 \[Pi] z Log[z]+144 b1 \[Pi] z Log[z]+144 b0^2 L0 \[Pi] z Log[z]+48 b0^2 NF \[Pi] z Log[z]-84 b0 \[Pi]^2 z Log[z]-612 b0 z^2 Log[z]-486 b0 L0 z^2 Log[z]-136 b0 NF z^2 Log[z]+72 b0^2 \[Pi] z^2 Log[z]+144 b1 \[Pi] z^2 Log[z]+144 b0^2 L0 \[Pi] z^2 Log[z]+48 b0^2 NF \[Pi] z^2 Log[z]+36 b0 \[Pi]^2 z^2 Log[z]-468 b0 z^3 Log[z]-594 b0 L0 z^3 Log[z]+24 b0 NF z^3 Log[z]-576 b0^2 \[Pi] z^3 Log[z]+432 b1 \[Pi] z^3 Log[z]+432 b0^2 L0 \[Pi] z^3 Log[z]+48 b0^2 NF \[Pi] z^3 Log[z]+84 b0 \[Pi]^2 z^3 Log[z]+684 b0 z^4 Log[z]-162 b0 L0 z^4 Log[z]+312 b0 NF z^4 Log[z]-432 b0^2 \[Pi] z^4 Log[z]+432 b1 \[Pi] z^4 Log[z]+432 b0^2 L0 \[Pi] z^4 Log[z]+48 b0^2 NF \[Pi] z^4 Log[z]-132 b0 \[Pi]^2 z^4 Log[z]+432 b0 Log[2] Log[z]+288 b0 z Log[2] Log[z]-576 b0 z^2 Log[2] Log[z]-288 b0 z^3 Log[2] Log[z]+144 b0 z^4 Log[2] Log[z]-144 b0 z Log[2]^2 Log[z]+144 b0 z^2 Log[2]^2 Log[z]+144 b0 z^3 Log[2]^2 Log[z]-144 b0 z^4 Log[2]^2 Log[z]-648 b0 z Log[1-z] Log[z]-216 b0 L0 z Log[1-z] Log[z]-96 b0 NF z Log[1-z] Log[z]-144 b0^2 \[Pi] z Log[1-z] Log[z]-72 b0 z^2 Log[1-z] Log[z]-216 b0 L0 z^2 Log[1-z] Log[z]-96 b0 NF z^2 Log[1-z] Log[z]-144 b0^2 \[Pi] z^2 Log[1-z] Log[z]+1296 b0 z^3 Log[1-z] Log[z]-648 b0 L0 z^3 Log[1-z] Log[z]-96 b0 NF z^3 Log[1-z] Log[z]-720 b0^2 \[Pi] z^3 Log[1-z] Log[z]+720 b0 z^4 Log[1-z] Log[z]-648 b0 L0 z^4 Log[1-z] Log[z]-96 b0 NF z^4 Log[1-z] Log[z]-720 b0^2 \[Pi] z^4 Log[1-z] Log[z]+360 b0 z Log[1-z]^2 Log[z]-216 b0 z^2 Log[1-z]^2 Log[z]+504 b0 z^3 Log[1-z]^2 Log[z]+1080 b0 z^4 Log[1-z]^2 Log[z]+216 b0 Log[z]^2+288 b0 z Log[z]^2+18 b0 L0 z Log[z]^2+24 b0 NF z Log[z]^2+108 b0^2 \[Pi] z Log[z]^2-108 b0 z^2 Log[z]^2+18 b0 L0 z^2 Log[z]^2+24 b0 NF z^2 Log[z]^2-36 b0^2 \[Pi] z^2 Log[z]^2-288 b0 z^3 Log[z]^2+126 b0 L0 z^3 Log[z]^2+72 b0 NF z^3 Log[z]^2+36 b0^2 \[Pi] z^3 Log[z]^2+36 b0 z^4 Log[z]^2+126 b0 L0 z^4 Log[z]^2+72 b0 NF z^4 Log[z]^2-108 b0^2 \[Pi] z^4 Log[z]^2+72 b0 z Log[1-z] Log[z]^2+288 b0 z^2 Log[1-z] Log[z]^2-216 b0 z^3 Log[1-z] Log[z]^2-144 b0 z^4 Log[1-z] Log[z]^2-132 b0 z Log[z]^3+180 b0 z^2 Log[z]^3+132 b0 z^3 Log[z]^3-180 b0 z^4 Log[z]^3-288 b0 z Log[1-z]^2 Log[2 z]+288 b0 z^2 Log[1-z]^2 Log[2 z]+288 b0 z^3 Log[1-z]^2 Log[2 z]-288 b0 z^4 Log[1-z]^2 Log[2 z]-24 b0 \[Pi]^2 z Log[1+z]+24 b0 \[Pi]^2 z^2 Log[1+z]-24 b0 \[Pi]^2 z^3 Log[1+z]+24 b0 \[Pi]^2 z^4 Log[1+z]-1152 b0 z Log[2]^2 Log[1+z]+1152 b0 z^2 Log[2]^2 Log[1+z]-288 b0 z^3 Log[2]^2 Log[1+z]+288 b0 z^4 Log[2]^2 Log[1+z]+1152 b0 z Log[2] Log[1-z] Log[1+z]-1152 b0 z^2 Log[2] Log[1-z] Log[1+z]+288 b0 z^3 Log[2] Log[1-z] Log[1+z]-288 b0 z^4 Log[2] Log[1-z] Log[1+z]+432 b0 z Log[z] Log[1+z]+576 b0^2 \[Pi] z Log[z] Log[1+z]+144 b0 z^2 Log[z] Log[1+z]-576 b0^2 \[Pi] z^2 Log[z] Log[1+z]-576 b0 z^3 Log[z] Log[1+z]-288 b0^2 \[Pi] z^3 Log[z] Log[1+z]+288 b0^2 \[Pi] z^4 Log[z] Log[1+z]-576 b0 z Log[1-z] Log[z] Log[1+z]+576 b0 z^2 Log[1-z] Log[z] Log[1+z]+288 b0 z^3 Log[1-z] Log[z] Log[1+z]-288 b0 z^4 Log[1-z] Log[z] Log[1+z]+288 b0 z Log[z]^2 Log[1+z]-144 b0 z^2 Log[z]^2 Log[1+z]-144 b0 z^3 Log[z]^2 Log[1+z]+288 b0 z^4 Log[z]^2 Log[1+z]-432 b0 Log[2 z] Log[1+z]-288 b0 z Log[2 z] Log[1+z]+576 b0 z^2 Log[2 z] Log[1+z]+288 b0 z^3 Log[2 z] Log[1+z]-144 b0 z^4 Log[2 z] Log[1+z]+288 b0 z Log[2] Log[2 z] Log[1+z]-288 b0 z^2 Log[2] Log[2 z] Log[1+z]-288 b0 z^3 Log[2] Log[2 z] Log[1+z]+288 b0 z^4 Log[2] Log[2 z] Log[1+z]+288 b0 z Log[1-z] Log[2 z] Log[1+z]-288 b0 z^2 Log[1-z] Log[2 z] Log[1+z]-288 b0 z^3 Log[1-z] Log[2 z] Log[1+z]+288 b0 z^4 Log[1-z] Log[2 z] Log[1+z]+432 b0 Log[1+z]^2+396 b0 z Log[1+z]^2-432 b0^2 \[Pi] z Log[1+z]^2-1872 b0 z^2 Log[1+z]^2+432 b0^2 \[Pi] z^2 Log[1+z]^2+540 b0 z^3 Log[1+z]^2+504 b0 z^4 Log[1+z]^2-288 b0 z Log[2] Log[1+z]^2+288 b0 z^2 Log[2] Log[1+z]^2+288 b0 z^3 Log[2] Log[1+z]^2-288 b0 z^4 Log[2] Log[1+z]^2-288 b0 z Log[1-z] Log[1+z]^2+288 b0 z^2 Log[1-z] Log[1+z]^2-1872 b0 z Log[z] Log[1+z]^2+2160 b0 z^2 Log[z] Log[1+z]^2+288 b0 z^4 Log[z] Log[1+z]^2-288 b0 z Log[2 z] Log[1+z]^2+288 b0 z^2 Log[2 z] Log[1+z]^2+288 b0 z^3 Log[2 z] Log[1+z]^2-288 b0 z^4 Log[2 z] Log[1+z]^2+1536 b0 z Log[1+z]^3-1536 b0 z^2 Log[1+z]^3-96 b0 z^3 Log[1+z]^3+96 b0 z^4 Log[1+z]^3-288 b0 (-1+z) z (Log[32]+(-1+z^2) Log[1-z]-(-1+z^2) Log[1+z]) PolyLog[2,(1-z)/2]-72 b0 z (1+z) (11-3 L0-4 b0 \[Pi]-8 z^2+3 L0 z^2+4 b0 \[Pi] z^2+8 (1+z-2 z^2) Log[1-z]+2 (-1+z^2) Log[z]+4 Log[1+z]-8 z Log[1+z]+4 z^2 Log[1+z]) PolyLog[2,1-z]+432 b0 PolyLog[2,(-1+z)/(2 z)]+288 b0 z PolyLog[2,(-1+z)/(2 z)]-576 b0 z^2 PolyLog[2,(-1+z)/(2 z)]-288 b0 z^3 PolyLog[2,(-1+z)/(2 z)]+144 b0 z^4 PolyLog[2,(-1+z)/(2 z)]-144 b0 z Log[4] PolyLog[2,(-1+z)/(2 z)]+144 b0 z^2 Log[4] PolyLog[2,(-1+z)/(2 z)]+144 b0 z^3 Log[4] PolyLog[2,(-1+z)/(2 z)]-144 b0 z^4 Log[4] PolyLog[2,(-1+z)/(2 z)]+288 b0 z Log[1-z] PolyLog[2,(-1+z)/(2 z)]-288 b0 z^2 Log[1-z] PolyLog[2,(-1+z)/(2 z)]-288 b0 z^3 Log[1-z] PolyLog[2,(-1+z)/(2 z)]+288 b0 z^4 Log[1-z] PolyLog[2,(-1+z)/(2 z)]+432 b0 PolyLog[2,-z]+1008 b0 z PolyLog[2,-z]+576 b0^2 \[Pi] z PolyLog[2,-z]-1368 b0 z^2 PolyLog[2,-z]-576 b0^2 \[Pi] z^2 PolyLog[2,-z]-1152 b0 z^3 PolyLog[2,-z]-288 b0^2 \[Pi] z^3 PolyLog[2,-z]+1080 b0 z^4 PolyLog[2,-z]+288 b0^2 \[Pi] z^4 PolyLog[2,-z]-288 b0 z Log[1-z] PolyLog[2,-z]+288 b0 z^2 Log[1-z] PolyLog[2,-z]+288 b0 z Log[z] PolyLog[2,-z]+288 b0 z^4 Log[z] PolyLog[2,-z]-1440 b0 z Log[1+z] PolyLog[2,-z]+1728 b0 z^2 Log[1+z] PolyLog[2,-z]+288 b0 z^3 Log[1+z] PolyLog[2,-z]-432 b0 z PolyLog[2,1/(1+z)]-864 b0^2 \[Pi] z PolyLog[2,1/(1+z)]+144 b0 z^2 PolyLog[2,1/(1+z)]+864 b0^2 \[Pi] z^2 PolyLog[2,1/(1+z)]+864 b0 z^3 PolyLog[2,1/(1+z)]-576 b0 z^4 PolyLog[2,1/(1+z)]+864 b0 z Log[1-z] PolyLog[2,1/(1+z)]-864 b0 z^2 Log[1-z] PolyLog[2,1/(1+z)]+1152 b0 z Log[1+z] PolyLog[2,1/(1+z)]-1440 b0 z^2 Log[1+z] PolyLog[2,1/(1+z)]-288 b0 z^4 Log[1+z] PolyLog[2,1/(1+z)]+432 b0 PolyLog[2,(1-z)/(1+z)]+288 b0 z PolyLog[2,(1-z)/(1+z)]-576 b0 z^2 PolyLog[2,(1-z)/(1+z)]-288 b0 z^3 PolyLog[2,(1-z)/(1+z)]+144 b0 z^4 PolyLog[2,(1-z)/(1+z)]-288 b0 z Log[2] PolyLog[2,(1-z)/(1+z)]+288 b0 z^2 Log[2] PolyLog[2,(1-z)/(1+z)]+288 b0 z^3 Log[2] PolyLog[2,(1-z)/(1+z)]-288 b0 z^4 Log[2] PolyLog[2,(1-z)/(1+z)]+288 b0 z Log[1+z] PolyLog[2,(1-z)/(1+z)]-288 b0 z^2 Log[1+z] PolyLog[2,(1-z)/(1+z)]-288 b0 z^3 Log[1+z] PolyLog[2,(1-z)/(1+z)]+288 b0 z^4 Log[1+z] PolyLog[2,(1-z)/(1+z)]+432 b0 PolyLog[2,z/(1+z)]+576 b0 z PolyLog[2,z/(1+z)]-792 b0 z^2 PolyLog[2,z/(1+z)]-576 b0 z^3 PolyLog[2,z/(1+z)]+360 b0 z^4 PolyLog[2,z/(1+z)]+720 b0 z Log[1+z] PolyLog[2,z/(1+z)]-720 b0 z^2 Log[1+z] PolyLog[2,z/(1+z)]-720 b0 z^3 Log[1+z] PolyLog[2,z/(1+z)]+720 b0 z^4 Log[1+z] PolyLog[2,z/(1+z)]+288 b0 z PolyLog[3,(1-z)/2]-288 b0 z^2 PolyLog[3,(1-z)/2]-288 b0 z^3 PolyLog[3,(1-z)/2]+288 b0 z^4 PolyLog[3,(1-z)/2]+576 b0 z PolyLog[3,1-z]+1008 b0 z^2 PolyLog[3,1-z]-576 b0 z^3 PolyLog[3,1-z]-1008 b0 z^4 PolyLog[3,1-z]+1008 b0 z PolyLog[3,-(1/z)]-1008 b0 z^2 PolyLog[3,-(1/z)]-1008 b0 z^3 PolyLog[3,-(1/z)]+1008 b0 z^4 PolyLog[3,-(1/z)]-288 b0 z PolyLog[3,(-1+z)/(2 z)]+288 b0 z^2 PolyLog[3,(-1+z)/(2 z)]+288 b0 z^3 PolyLog[3,(-1+z)/(2 z)]-288 b0 z^4 PolyLog[3,(-1+z)/(2 z)]-144 b0 z^2 PolyLog[3,(-1+z)/z]+144 b0 z^4 PolyLog[3,(-1+z)/z]-288 b0 z^2 PolyLog[3,-z]-288 b0 z^3 PolyLog[3,-z]+360 b0 z PolyLog[3,z]+504 b0 z^2 PolyLog[3,z]-360 b0 z^3 PolyLog[3,z]-504 b0 z^4 PolyLog[3,z]+864 b0 z PolyLog[3,1/(1+z)]-288 b0 z^2 PolyLog[3,1/(1+z)]-288 b0 z^3 PolyLog[3,1/(1+z)]+864 b0 z^4 PolyLog[3,1/(1+z)]+1008 b0 z PolyLog[3,z/(1+z)]-1008 b0 z^2 PolyLog[3,z/(1+z)]-1008 b0 z^3 PolyLog[3,z/(1+z)]+1008 b0 z^4 PolyLog[3,z/(1+z)]-288 b0 z PolyLog[3,(2 z)/(1+z)]+288 b0 z^2 PolyLog[3,(2 z)/(1+z)]+288 b0 z^3 PolyLog[3,(2 z)/(1+z)]-288 b0 z^4 PolyLog[3,(2 z)/(1+z)]-1152 b0 z PolyLog[3,(1+z)/2]+1152 b0 z^2 PolyLog[3,(1+z)/2]-288 b0 z^3 PolyLog[3,(1+z)/2]+288 b0 z^4 PolyLog[3,(1+z)/2]-522 b0 z Zeta[3]-1062 b0 z^2 Zeta[3]+1242 b0 z^3 Zeta[3]-1098 b0 z^4 Zeta[3]);

(* SINGLET *)
J["S","LL",0,"bar"][z_]= 0;
J["S","LL",0,"hat"][z_]= 0;
J["S","LL",1,"bar"][z_]=-2+2/(1-z);
J["S","LL",1,"hat"][z_]=1-z;
J["S","LL",2,"bar"][z_]=  -2+6/(1-z)-8 Log[1-z]+(8 Log[1-z])/(1-z);
J["S","LL",2,"hat"][z_]= -3-z-(2 NF (-1+z) (4+z (7+4 z)))/(3 z)-4 (-1+z) Log[1-z]+((1-4 NF+(3+4 NF) z^2) Log[z])/(-1+z);
J["S","LL",3,"bar"][z_]=9/2+4 \[Pi]^2+(27/2-4 \[Pi]^2)/(1-z)-12 Log[1-z]+(36 Log[1-z])/(1-z)-24 Log[1-z]^2+(24 Log[1-z]^2)/(1-z);
J["S","LL",3,"hat"][z_]=-(1/(36 (-1+z) z))(-64 NF^2-513 z-552 NF z+16 NF^2 z-36 \[Pi]^2 z+96 NF \[Pi]^2 z+378 z^2+1104 NF z^2+96 NF^2 z^2+144 \[Pi]^2 z^2+135 z^3-552 NF z^3+16 NF^2 z^3-108 \[Pi]^2 z^3-96 NF \[Pi]^2 z^3-64 NF^2 z^4+432 (-1+z)^2 z Log[1-z]^2-54 z Log[z]-96 NF^2 z Log[z]-432 z^2 Log[z]+288 NF z^2 Log[z]-162 z^3 Log[z]+96 NF z^3 Log[z]+96 NF^2 z^3 Log[z]-384 NF z^4 Log[z]+18 z Log[z]^2-144 NF z Log[z]^2+126 z^3 Log[z]^2+144 NF z^3 Log[z]^2+24 Log[1-z] ((-1+z) (9 z (3+z)+4 NF (-4-3 z+3 z^2+4 z^3))-18 (z+z^3) Log[z])+72 (3+8 NF) z (-1+z^2) PolyLog[2,z]);
J["S","NLL",0,"bar"][z_]= 2-2 L0+(-2+2 L0)/(1-z)+4 Log[1-z]-(4 Log[1-z])/(1-z);
J["S","NLL",0,"hat"][z_]= -1+L0 (1-z)+z-2 (1-z) Log[1-z];
J["S","NLL",1,"bar"][z_]=   -2+(32 NF)/9-4 b0 \[Pi]+(4 b1 \[Pi])/b0-(4 \[Pi]^2)/3+L0 (-2+4 b0 \[Pi])+(1-(20 NF)/9+4 b0 \[Pi]-(4 b1 \[Pi])/b0+(4 \[Pi]^2)/3+L0 (6-4 b0 \[Pi]))/(1-z)+(10-8 L0-8 b0 \[Pi]) Log[1-z]+((-14+8 L0+8 b0 \[Pi]) Log[1-z])/(1-z)+12 Log[1-z]^2-(12 Log[1-z]^2)/(1-z);
J["S","NLL",1,"hat"][z_]=-(1/(18 b0 (-1+z) z (1+z)))(-72 b0 NF+48 b0 L0 NF+9 b0 z-54 b0 L0 z-176 b0 NF z+36 b0 L0 NF z+36 b0^2 \[Pi] z-36 b1 \[Pi] z-36 b0^2 L0 \[Pi] z+42 b0 \[Pi]^2 z+9 b0 z^2-18 b0 L0 z^2+368 b0 NF z^2-84 b0 L0 NF z^2-36 b0^2 \[Pi] z^2+36 b1 \[Pi] z^2+36 b0^2 L0 \[Pi] z^2-42 b0 \[Pi]^2 z^2-9 b0 z^3+54 b0 L0 z^3+104 b0 NF z^3-84 b0 L0 NF z^3-36 b0^2 \[Pi] z^3+36 b1 \[Pi] z^3+36 b0^2 L0 \[Pi] z^3-18 b0 \[Pi]^2 z^3-9 b0 z^4+18 b0 L0 z^4-296 b0 NF z^4+36 b0 L0 NF z^4+36 b0^2 \[Pi] z^4-36 b1 \[Pi] z^4-36 b0^2 L0 \[Pi] z^4+18 b0 \[Pi]^2 z^4+72 b0 NF z^5+48 b0 L0 NF z^5+18 b0 z Log[1-z]+72 b0 L0 z Log[1-z]+72 b0^2 \[Pi] z Log[1-z]+54 b0 z^2 Log[1-z]-72 b0 L0 z^2 Log[1-z]-72 b0^2 \[Pi] z^2 Log[1-z]-18 b0 z^3 Log[1-z]-72 b0 L0 z^3 Log[1-z]-72 b0^2 \[Pi] z^3 Log[1-z]-54 b0 z^4 Log[1-z]+72 b0 L0 z^4 Log[1-z]+72 b0^2 \[Pi] z^4 Log[1-z]-108 b0 z Log[1-z]^2+108 b0 z^2 Log[1-z]^2+108 b0 z^3 Log[1-z]^2-108 b0 z^4 Log[1-z]^2-96 b0 NF Log[z]-18 b0 L0 z Log[z]-192 b0 NF z Log[z]+72 b0 L0 NF z Log[z]-18 b0 L0 z^2 Log[z]+120 b0 NF z^2 Log[z]+72 b0 L0 NF z^2 Log[z]+18 b0 z^3 Log[z]-54 b0 L0 z^3 Log[z]+264 b0 NF z^3 Log[z]-72 b0 L0 NF z^3 Log[z]+18 b0 z^4 Log[z]-54 b0 L0 z^4 Log[z]-48 b0 NF z^4 Log[z]-72 b0 L0 NF z^4 Log[z]-96 b0 NF z^5 Log[z]+72 b0 z^3 Log[1-z] Log[z]+72 b0 z^4 Log[1-z] Log[z]+9 b0 z Log[z]^2-108 b0 NF z Log[z]^2-27 b0 z^2 Log[z]^2-108 b0 NF z^2 Log[z]^2+27 b0 z^3 Log[z]^2+108 b0 NF z^3 Log[z]^2-9 b0 z^4 Log[z]^2+108 b0 NF z^4 Log[z]^2+144 b0 z Log[z] Log[1+z]-144 b0 z^2 Log[z] Log[1+z]-72 b0 z^3 Log[z] Log[1+z]+72 b0 z^4 Log[z] Log[1+z]-108 b0 z Log[1+z]^2+108 b0 z^2 Log[1+z]^2+36 b0 (-1+z) z (1+z)^2 PolyLog[2,1-z]+72 b0 z (2-2 z-z^2+z^3) PolyLog[2,-z]-216 b0 z PolyLog[2,1/(1+z)]+216 b0 z^2 PolyLog[2,1/(1+z)]);
J["S","NLL",2,"bar"][z_]=  -4-(22 \[Pi]^2)/3+8 b0^2 \[Pi]^2+b1 ((8 \[Pi])/b0-8 \[Pi]^2)+NF (22/9-(64 b0 \[Pi])/9+(8 \[Pi]^2)/9)+L0 (9/2+8 b0 \[Pi]+4 \[Pi]^2-8 b0^2 \[Pi]^2)+b0 (14 \[Pi]+(16 \[Pi]^3)/3)+10 Log[2]^2+(-7+(208 NF)/9-32 b0 \[Pi]+(32 b1 \[Pi])/b0-14 \[Pi]^2+16 b0^2 \[Pi]^2+L0 (-12+32 b0 \[Pi])) Log[1-z]+((-17-(160 NF)/9+56 b0 \[Pi]-(32 b1 \[Pi])/b0+(40 \[Pi]^2)/3-16 b0^2 \[Pi]^2+L0 (36-32 b0 \[Pi])) Log[1-z])/(1-z)+(36-24 L0-48 b0 \[Pi]) Log[1-z]^2+((-60+24 L0+48 b0 \[Pi]) Log[1-z]^2)/(1-z)+32 Log[1-z]^3-(32 Log[1-z]^3)/(1-z)+(9+6 \[Pi]^2-8 b0^2 \[Pi]^2+NF (-(22/3)+(40 b0 \[Pi])/9-(8 \[Pi]^2)/9)+b1 (-((24 \[Pi])/b0)+8 \[Pi]^2)+L0 (27/2-24 b0 \[Pi]-4 \[Pi]^2+8 b0^2 \[Pi]^2)+b0 (-4 \[Pi]-(16 \[Pi]^3)/3)-40 Zeta[3])/(1-z)+40 Zeta[3]+numasyS[z];
numasyS[z_]=2/3 Pi^2Log[1-z]+4 Pi^2 - 10 Log[2]^2;
J["S","NLL",2,"hat"][z_]=1/(108 b0 (-1+z) z (1+z)) (-1152 b0 NF+32 b0 NF^2+192 b0 L0 NF^2-2688 b0^2 NF \[Pi]+1152 b1 NF \[Pi]+1152 b0^2 L0 NF \[Pi]+96 b0 NF \[Pi]^2-1350 b0 z+1539 b0 L0 z-3660 b0 NF z+1656 b0 L0 NF z+720 b0 NF^2 z+144 b0 L0 NF^2 z+1080 b0^2 \[Pi] z-1296 b1 \[Pi] z-1296 b0^2 L0 \[Pi] z-2544 b0^2 NF \[Pi] z+864 b1 NF \[Pi] z+864 b0^2 L0 NF \[Pi] z+72 b0 \[Pi]^2 z+432 b0^3 \[Pi]^2 z-432 b0 b1 \[Pi]^2 z+216 b0 L0 \[Pi]^2 z-432 b0^3 L0 \[Pi]^2 z+120 b0 NF \[Pi]^2 z+648 b0^2 \[Pi]^3 z+486 b0 z^2+405 b0 L0 z^2+5004 b0 NF z^2-1656 b0 L0 NF z^2-176 b0 NF^2 z^2-336 b0 L0 NF^2 z^2-432 b1 \[Pi] z^2-432 b0^2 L0 \[Pi] z^2+6672 b0^2 NF \[Pi] z^2-2016 b1 NF \[Pi] z^2-2016 b0^2 L0 NF \[Pi] z^2+108 b0 \[Pi]^2 z^2-432 b0^3 \[Pi]^2 z^2+432 b0 b1 \[Pi]^2 z^2-216 b0 L0 \[Pi]^2 z^2+432 b0^3 L0 \[Pi]^2 z^2-216 b0 NF \[Pi]^2 z^2-648 b0^2 \[Pi]^3 z^2+1350 b0 z^3-1539 b0 L0 z^3+4092 b0 NF z^3-1656 b0 L0 NF z^3-1328 b0 NF^2 z^3-336 b0 L0 NF^2 z^3-1080 b0^2 \[Pi] z^3+1296 b1 \[Pi] z^3+1296 b0^2 L0 \[Pi] z^3+3504 b0^2 NF \[Pi] z^3-2016 b1 NF \[Pi] z^3-2016 b0^2 L0 NF \[Pi] z^3-504 b0 \[Pi]^2 z^3-432 b0^3 \[Pi]^2 z^3+432 b0 b1 \[Pi]^2 z^3-216 b0 L0 \[Pi]^2 z^3+432 b0^3 L0 \[Pi]^2 z^3-216 b0 NF \[Pi]^2 z^3-360 b0^2 \[Pi]^3 z^3-486 b0 z^4-405 b0 L0 z^4-3852 b0 NF z^4+1656 b0 L0 NF z^4+144 b0 NF^2 z^4+144 b0 L0 NF^2 z^4+432 b1 \[Pi] z^4+432 b0^2 L0 \[Pi] z^4-3984 b0^2 NF \[Pi] z^4+864 b1 NF \[Pi] z^4+864 b0^2 L0 NF \[Pi] z^4+324 b0 \[Pi]^2 z^4+432 b0^3 \[Pi]^2 z^4-432 b0 b1 \[Pi]^2 z^4+216 b0 L0 \[Pi]^2 z^4-432 b0^3 L0 \[Pi]^2 z^4+120 b0 NF \[Pi]^2 z^4+360 b0^2 \[Pi]^3 z^4-432 b0 NF z^5+608 b0 NF^2 z^5+192 b0 L0 NF^2 z^5-960 b0^2 NF \[Pi] z^5+1152 b1 NF \[Pi] z^5+1152 b0^2 L0 NF \[Pi] z^5+96 b0 NF \[Pi]^2 z^5-288 b0 \[Pi]^2 z Log[2]+576 b0 \[Pi]^2 z^2 Log[2]+288 b0 \[Pi]^2 z^4 Log[2]+648 b0 Log[2]^2+1512 b0 z Log[2]^2+1296 b0 z^2 Log[2]^2-1512 b0 z^3 Log[2]^2-1944 b0 z^4 Log[2]^2+1584 b0 z Log[2]^3-2304 b0 z^2 Log[2]^3-144 b0 z^3 Log[2]^3-576 b0 z^4 Log[2]^3+192 b0 NF Log[1-z]-1152 b0 L0 NF Log[1-z]+384 b0 NF^2 Log[1-z]-1998 b0 z Log[1-z]+1944 b0 L0 z Log[1-z]+4344 b0 NF z Log[1-z]-864 b0 L0 NF z Log[1-z]+288 b0 NF^2 z Log[1-z]+1296 b0^2 \[Pi] z Log[1-z]+1728 b1 \[Pi] z Log[1-z]+1728 b0^2 L0 \[Pi] z Log[1-z]-1008 b0 \[Pi]^2 z Log[1-z]+864 b0^3 \[Pi]^2 z Log[1-z]+54 b0 z^2 Log[1-z]+648 b0 L0 z^2 Log[1-z]-5688 b0 NF z^2 Log[1-z]+2016 b0 L0 NF z^2 Log[1-z]-672 b0 NF^2 z^2 Log[1-z]+1296 b0^2 \[Pi] z^2 Log[1-z]-1728 b1 \[Pi] z^2 Log[1-z]-1728 b0^2 L0 \[Pi] z^2 Log[1-z]+936 b0 \[Pi]^2 z^2 Log[1-z]-864 b0^3 \[Pi]^2 z^2 Log[1-z]+1998 b0 z^3 Log[1-z]-1944 b0 L0 z^3 Log[1-z]-2808 b0 NF z^3 Log[1-z]+2016 b0 L0 NF z^3 Log[1-z]-672 b0 NF^2 z^3 Log[1-z]-1296 b0^2 \[Pi] z^3 Log[1-z]-1728 b1 \[Pi] z^3 Log[1-z]-1728 b0^2 L0 \[Pi] z^3 Log[1-z]+864 b0 \[Pi]^2 z^3 Log[1-z]-864 b0^3 \[Pi]^2 z^3 Log[1-z]-54 b0 z^4 Log[1-z]-648 b0 L0 z^4 Log[1-z]+5496 b0 NF z^4 Log[1-z]-864 b0 L0 NF z^4 Log[1-z]+288 b0 NF^2 z^4 Log[1-z]-1296 b0^2 \[Pi] z^4 Log[1-z]+1728 b1 \[Pi] z^4 Log[1-z]+1728 b0^2 L0 \[Pi] z^4 Log[1-z]-792 b0 \[Pi]^2 z^4 Log[1-z]+864 b0^3 \[Pi]^2 z^4 Log[1-z]-1536 b0 NF z^5 Log[1-z]-1152 b0 L0 NF z^5 Log[1-z]+384 b0 NF^2 z^5 Log[1-z]+1296 b0 Log[2] Log[1-z]-1296 b0 z Log[2] Log[1-z]+864 b0 z^2 Log[2] Log[1-z]-432 b0 z^3 Log[2] Log[1-z]-432 b0 z^4 Log[2] Log[1-z]-2160 b0 z Log[2]^2 Log[1-z]+2160 b0 z^2 Log[2]^2 Log[1-z]-216 b0 z^2 Log[16] Log[1-z]+108 b0 z^3 Log[16] Log[1-z]+108 b0 z^4 Log[16] Log[1-z]-108 b0 Log[4096] Log[1-z]+108 b0 z Log[4096] Log[1-z]+576 b0 NF Log[1-z]^2-1512 b0 z Log[1-z]^2-1296 b0 L0 z Log[1-z]^2+432 b0 NF z Log[1-z]^2-2592 b0^2 \[Pi] z Log[1-z]^2-1080 b0 z^2 Log[1-z]^2+1296 b0 L0 z^2 Log[1-z]^2-1008 b0 NF z^2 Log[1-z]^2+2592 b0^2 \[Pi] z^2 Log[1-z]^2+1512 b0 z^3 Log[1-z]^2+1296 b0 L0 z^3 Log[1-z]^2-1008 b0 NF z^3 Log[1-z]^2+2592 b0^2 \[Pi] z^3 Log[1-z]^2+1080 b0 z^4 Log[1-z]^2-1296 b0 L0 z^4 Log[1-z]^2+432 b0 NF z^4 Log[1-z]^2-2592 b0^2 \[Pi] z^4 Log[1-z]^2+576 b0 NF z^5 Log[1-z]^2+864 b0 z Log[2] Log[1-z]^2-864 b0 z^2 Log[2] Log[1-z]^2-864 b0 z^3 Log[2] Log[1-z]^2+864 b0 z^4 Log[2] Log[1-z]^2+1728 b0 z Log[1-z]^3-1728 b0 z^2 Log[1-z]^3-1728 b0 z^3 Log[1-z]^3+1728 b0 z^4 Log[1-z]^3-384 b0 NF^2 Log[z]-2304 b0^2 NF \[Pi] Log[z]-324 b0 z Log[z]+162 b0 L0 z Log[z]-5712 b0 NF z Log[z]+672 b0 NF^2 z Log[z]+288 b0 L0 NF^2 z Log[z]+216 b0^2 \[Pi] z Log[z]-432 b1 \[Pi] z Log[z]-432 b0^2 L0 \[Pi] z Log[z]-4896 b0^2 NF \[Pi] z Log[z]+1728 b1 NF \[Pi] z Log[z]+1728 b0^2 L0 NF \[Pi] z Log[z]-36 b0 \[Pi]^2 z Log[z]+864 b0 NF \[Pi]^2 z Log[z]-324 b0 z^2 Log[z]+1458 b0 L0 z^2 Log[z]+1992 b0 NF z^2 Log[z]-864 b0 L0 NF z^2 Log[z]+1920 b0 NF^2 z^2 Log[z]+288 b0 L0 NF^2 z^2 Log[z]+648 b0^2 \[Pi] z^2 Log[z]-432 b1 \[Pi] z^2 Log[z]-432 b0^2 L0 \[Pi] z^2 Log[z]+864 b0^2 NF \[Pi] z^2 Log[z]+1728 b1 NF \[Pi] z^2 Log[z]+1728 b0^2 L0 NF \[Pi] z^2 Log[z]+180 b0 \[Pi]^2 z^2 Log[z]+432 b0 NF \[Pi]^2 z^2 Log[z]+108 b0 z^3 Log[z]+1782 b0 L0 z^3 Log[z]+3648 b0 NF z^3 Log[z]-1152 b0 L0 NF z^3 Log[z]-288 b0 NF^2 z^3 Log[z]-288 b0 L0 NF^2 z^3 Log[z]+864 b0^2 \[Pi] z^3 Log[z]-1296 b1 \[Pi] z^3 Log[z]-1296 b0^2 L0 \[Pi] z^3 Log[z]+5760 b0^2 NF \[Pi] z^3 Log[z]-1728 b1 NF \[Pi] z^3 Log[z]-1728 b0^2 L0 NF \[Pi] z^3 Log[z]+324 b0 \[Pi]^2 z^3 Log[z]-864 b0 NF \[Pi]^2 z^3 Log[z]+108 b0 z^4 Log[z]+486 b0 L0 z^4 Log[z]-2520 b0 NF z^4 Log[z]+864 b0 L0 NF z^4 Log[z]-1536 b0 NF^2 z^4 Log[z]-288 b0 L0 NF^2 z^4 Log[z]+432 b0^2 \[Pi] z^4 Log[z]-1296 b1 \[Pi] z^4 Log[z]-1296 b0^2 L0 \[Pi] z^4 Log[z]+1152 b0^2 NF \[Pi] z^4 Log[z]-1728 b1 NF \[Pi] z^4 Log[z]-1728 b0^2 L0 NF \[Pi] z^4 Log[z]-180 b0 \[Pi]^2 z^4 Log[z]-432 b0 NF \[Pi]^2 z^4 Log[z]+1536 b0 NF z^5 Log[z]+1152 b0 L0 NF z^5 Log[z]-384 b0 NF^2 z^5 Log[z]-1152 b0^2 NF \[Pi] z^5 Log[z]+1296 b0 Log[2] Log[z]+864 b0 z Log[2] Log[z]-1296 b0 z^2 Log[2] Log[z]-864 b0 z^3 Log[2] Log[z]-432 b0 z Log[2]^2 Log[z]+432 b0 z^2 Log[2]^2 Log[z]+432 b0 z^3 Log[2]^2 Log[z]-432 b0 z^4 Log[2]^2 Log[z]-108 b0 z^2 Log[16] Log[z]+108 b0 z^4 Log[16] Log[z]+1152 b0 NF Log[1-z] Log[z]+216 b0 z Log[1-z] Log[z]+648 b0 L0 z Log[1-z] Log[z]+3312 b0 NF z Log[1-z] Log[z]-1728 b0 L0 NF z Log[1-z] Log[z]+576 b0 NF^2 z Log[1-z] Log[z]+432 b0^2 \[Pi] z Log[1-z] Log[z]-1512 b0 z^2 Log[1-z] Log[z]+648 b0 L0 z^2 Log[1-z] Log[z]-432 b0 NF z^2 Log[1-z] Log[z]-1728 b0 L0 NF z^2 Log[1-z] Log[z]+576 b0 NF^2 z^2 Log[1-z] Log[z]+432 b0^2 \[Pi] z^2 Log[1-z] Log[z]-2160 b0 z^3 Log[1-z] Log[z]+1944 b0 L0 z^3 Log[1-z] Log[z]-3888 b0 NF z^3 Log[1-z] Log[z]+1728 b0 L0 NF z^3 Log[1-z] Log[z]-576 b0 NF^2 z^3 Log[1-z] Log[z]+2160 b0^2 \[Pi] z^3 Log[1-z] Log[z]-432 b0 z^4 Log[1-z] Log[z]+1944 b0 L0 z^4 Log[1-z] Log[z]-144 b0 NF z^4 Log[1-z] Log[z]+1728 b0 L0 NF z^4 Log[1-z] Log[z]-576 b0 NF^2 z^4 Log[1-z] Log[z]+2160 b0^2 \[Pi] z^4 Log[1-z] Log[z]+1152 b0 NF z^5 Log[1-z] Log[z]+648 b0 z Log[1-z]^2 Log[z]+864 b0 NF z Log[1-z]^2 Log[z]-1080 b0 z^2 Log[1-z]^2 Log[z]+864 b0 NF z^2 Log[1-z]^2 Log[z]-3240 b0 z^3 Log[1-z]^2 Log[z]-864 b0 NF z^3 Log[1-z]^2 Log[z]-1512 b0 z^4 Log[1-z]^2 Log[z]-864 b0 NF z^4 Log[1-z]^2 Log[z]+648 b0 Log[z]^2+432 b0 z Log[z]^2-54 b0 L0 z Log[z]^2-504 b0 NF z Log[z]^2+432 b0 L0 NF z Log[z]^2-288 b0 NF^2 z Log[z]^2+108 b0^2 \[Pi] z Log[z]^2-2160 b0^2 NF \[Pi] z Log[z]^2-1404 b0 z^2 Log[z]^2-54 b0 L0 z^2 Log[z]^2+576 b0 NF z^2 Log[z]^2+432 b0 L0 NF z^2 Log[z]^2-288 b0 NF^2 z^2 Log[z]^2-324 b0^2 \[Pi] z^2 Log[z]^2-2160 b0^2 NF \[Pi] z^2 Log[z]^2-864 b0 z^3 Log[z]^2-378 b0 L0 z^3 Log[z]^2+1656 b0 NF z^3 Log[z]^2-432 b0 L0 NF z^3 Log[z]^2+288 b0 NF^2 z^3 Log[z]^2+324 b0^2 \[Pi] z^3 Log[z]^2+2160 b0^2 NF \[Pi] z^3 Log[z]^2+756 b0 z^4 Log[z]^2-378 b0 L0 z^4 Log[z]^2-864 b0 NF z^4 Log[z]^2-432 b0 L0 NF z^4 Log[z]^2+288 b0 NF^2 z^4 Log[z]^2-108 b0^2 \[Pi] z^4 Log[z]^2+2160 b0^2 NF \[Pi] z^4 Log[z]^2-1440 b0 NF z^5 Log[z]^2-1080 b0 z Log[1-z] Log[z]^2-432 b0 NF z Log[1-z] Log[z]^2+864 b0 NF z^2 Log[1-z] Log[z]^2+648 b0 z^3 Log[1-z] Log[z]^2+432 b0 NF z^3 Log[1-z] Log[z]^2+432 b0 z^4 Log[1-z] Log[z]^2-864 b0 NF z^4 Log[1-z] Log[z]^2-468 b0 z Log[z]^3-864 b0 NF z Log[z]^3+324 b0 z^2 Log[z]^3-432 b0 NF z^2 Log[z]^3+468 b0 z^3 Log[z]^3+864 b0 NF z^3 Log[z]^3-324 b0 z^4 Log[z]^3+432 b0 NF z^4 Log[z]^3-864 b0 z Log[1-z]^2 Log[2 z]+864 b0 z^2 Log[1-z]^2 Log[2 z]+864 b0 z^3 Log[1-z]^2 Log[2 z]-864 b0 z^4 Log[1-z]^2 Log[2 z]-72 b0 \[Pi]^2 z Log[1+z]+72 b0 \[Pi]^2 z^2 Log[1+z]-72 b0 \[Pi]^2 z^3 Log[1+z]+72 b0 \[Pi]^2 z^4 Log[1+z]+3456 b0 z Log[2] Log[1+z]-432 b0 z^2 Log[2] Log[1+z]-432 b0 z^3 Log[2] Log[1+z]-3456 b0 z Log[2]^2 Log[1+z]+3456 b0 z^2 Log[2]^2 Log[1+z]-864 b0 z^3 Log[2]^2 Log[1+z]+864 b0 z^4 Log[2]^2 Log[1+z]+108 b0 z^2 Log[16] Log[1+z]-108 b0 z^3 Log[16] Log[1+z]-108 b0 z Log[256] Log[1+z]+108 b0 z^3 Log[256] Log[1+z]-216 b0 z Log[4096] Log[1+z]+3456 b0 z Log[2] Log[1-z] Log[1+z]-3456 b0 z^2 Log[2] Log[1-z] Log[1+z]+864 b0 z^3 Log[2] Log[1-z] Log[1+z]-864 b0 z^4 Log[2] Log[1-z] Log[1+z]+1296 b0 z Log[z] Log[1+z]+1728 b0^2 \[Pi] z Log[z] Log[1+z]+432 b0 z^2 Log[z] Log[1+z]-1728 b0^2 \[Pi] z^2 Log[z] Log[1+z]-1728 b0 z^3 Log[z] Log[1+z]-864 b0^2 \[Pi] z^3 Log[z] Log[1+z]+864 b0^2 \[Pi] z^4 Log[z] Log[1+z]-1728 b0 z Log[1-z] Log[z] Log[1+z]+1728 b0 z^2 Log[1-z] Log[z] Log[1+z]+864 b0 z^3 Log[1-z] Log[z] Log[1+z]-864 b0 z^4 Log[1-z] Log[z] Log[1+z]+864 b0 z Log[z]^2 Log[1+z]-432 b0 z^2 Log[z]^2 Log[1+z]-432 b0 z^3 Log[z]^2 Log[1+z]+864 b0 z^4 Log[z]^2 Log[1+z]-1296 b0 Log[2 z] Log[1+z]-864 b0 z Log[2 z] Log[1+z]+1728 b0 z^2 Log[2 z] Log[1+z]+864 b0 z^3 Log[2 z] Log[1+z]-432 b0 z^4 Log[2 z] Log[1+z]+864 b0 z Log[2] Log[2 z] Log[1+z]-864 b0 z^2 Log[2] Log[2 z] Log[1+z]-864 b0 z^3 Log[2] Log[2 z] Log[1+z]+864 b0 z^4 Log[2] Log[2 z] Log[1+z]+864 b0 z Log[1-z] Log[2 z] Log[1+z]-864 b0 z^2 Log[1-z] Log[2 z] Log[1+z]-864 b0 z^3 Log[1-z] Log[2 z] Log[1+z]+864 b0 z^4 Log[1-z] Log[2 z] Log[1+z]+1296 b0 Log[1+z]^2+1188 b0 z Log[1+z]^2-1296 b0^2 \[Pi] z Log[1+z]^2-5616 b0 z^2 Log[1+z]^2+1296 b0^2 \[Pi] z^2 Log[1+z]^2+1620 b0 z^3 Log[1+z]^2+1512 b0 z^4 Log[1+z]^2-864 b0 z Log[2] Log[1+z]^2+864 b0 z^2 Log[2] Log[1+z]^2+864 b0 z^3 Log[2] Log[1+z]^2-864 b0 z^4 Log[2] Log[1+z]^2-864 b0 z Log[1-z] Log[1+z]^2+864 b0 z^2 Log[1-z] Log[1+z]^2-5616 b0 z Log[z] Log[1+z]^2+6480 b0 z^2 Log[z] Log[1+z]^2+864 b0 z^4 Log[z] Log[1+z]^2-864 b0 z Log[2 z] Log[1+z]^2+864 b0 z^2 Log[2 z] Log[1+z]^2+864 b0 z^3 Log[2 z] Log[1+z]^2-864 b0 z^4 Log[2 z] Log[1+z]^2+4608 b0 z Log[1+z]^3-4608 b0 z^2 Log[1+z]^3-288 b0 z^3 Log[1+z]^3+288 b0 z^4 Log[1+z]^3-864 b0 (-1+z) z (z^2 Log[1-z]-z^2 Log[1+z]+Log[-((32 (1+z))/(-1+z))]) PolyLog[2,(1-z)/2]+72 b0 (1+z) (8 NF+9 z-9 L0 z+28 NF z-24 L0 NF z+8 NF^2 z-12 b0 \[Pi] z-24 NF z^2+9 L0 z^3-20 NF z^3+24 L0 NF z^3-8 NF^2 z^3+12 b0 \[Pi] z^3+8 NF z^4-24 (-1+z) z (2+NF+z+NF z) Log[1-z]-6 (-1+2 NF (-2+z)-z) (-1+z) z Log[z]-12 z Log[1+z]+24 z^2 Log[1+z]-12 z^3 Log[1+z]) PolyLog[2,1-z]+1296 b0 PolyLog[2,(-1+z)/(2 z)]+864 b0 z PolyLog[2,(-1+z)/(2 z)]-1728 b0 z^2 PolyLog[2,(-1+z)/(2 z)]-864 b0 z^3 PolyLog[2,(-1+z)/(2 z)]+432 b0 z^4 PolyLog[2,(-1+z)/(2 z)]-864 b0 z Log[2] PolyLog[2,(-1+z)/(2 z)]+864 b0 z^2 Log[2] PolyLog[2,(-1+z)/(2 z)]+864 b0 z^3 Log[2] PolyLog[2,(-1+z)/(2 z)]-864 b0 z^4 Log[2] PolyLog[2,(-1+z)/(2 z)]+864 b0 z Log[1-z] PolyLog[2,(-1+z)/(2 z)]-864 b0 z^2 Log[1-z] PolyLog[2,(-1+z)/(2 z)]-864 b0 z^3 Log[1-z] PolyLog[2,(-1+z)/(2 z)]+864 b0 z^4 Log[1-z] PolyLog[2,(-1+z)/(2 z)]+1296 b0 PolyLog[2,-z]+3024 b0 z PolyLog[2,-z]+1728 b0^2 \[Pi] z PolyLog[2,-z]-4104 b0 z^2 PolyLog[2,-z]-1728 b0^2 \[Pi] z^2 PolyLog[2,-z]-3456 b0 z^3 PolyLog[2,-z]-864 b0^2 \[Pi] z^3 PolyLog[2,-z]+3240 b0 z^4 PolyLog[2,-z]+864 b0^2 \[Pi] z^4 PolyLog[2,-z]-864 b0 z Log[1-z] PolyLog[2,-z]+864 b0 z^2 Log[1-z] PolyLog[2,-z]+864 b0 z Log[z] PolyLog[2,-z]+864 b0 z^4 Log[z] PolyLog[2,-z]-4320 b0 z Log[1+z] PolyLog[2,-z]+5184 b0 z^2 Log[1+z] PolyLog[2,-z]+864 b0 z^3 Log[1+z] PolyLog[2,-z]-1296 b0 z PolyLog[2,1/(1+z)]-2592 b0^2 \[Pi] z PolyLog[2,1/(1+z)]+432 b0 z^2 PolyLog[2,1/(1+z)]+2592 b0^2 \[Pi] z^2 PolyLog[2,1/(1+z)]+2592 b0 z^3 PolyLog[2,1/(1+z)]-1728 b0 z^4 PolyLog[2,1/(1+z)]+2592 b0 z Log[1-z] PolyLog[2,1/(1+z)]-2592 b0 z^2 Log[1-z] PolyLog[2,1/(1+z)]+3456 b0 z Log[1+z] PolyLog[2,1/(1+z)]-4320 b0 z^2 Log[1+z] PolyLog[2,1/(1+z)]-864 b0 z^4 Log[1+z] PolyLog[2,1/(1+z)]+1296 b0 PolyLog[2,(1-z)/(1+z)]+864 b0 z PolyLog[2,(1-z)/(1+z)]-1728 b0 z^2 PolyLog[2,(1-z)/(1+z)]-864 b0 z^3 PolyLog[2,(1-z)/(1+z)]+432 b0 z^4 PolyLog[2,(1-z)/(1+z)]-864 b0 z Log[2] PolyLog[2,(1-z)/(1+z)]+864 b0 z^2 Log[2] PolyLog[2,(1-z)/(1+z)]+864 b0 z^3 Log[2] PolyLog[2,(1-z)/(1+z)]-864 b0 z^4 Log[2] PolyLog[2,(1-z)/(1+z)]+864 b0 z Log[1+z] PolyLog[2,(1-z)/(1+z)]-864 b0 z^2 Log[1+z] PolyLog[2,(1-z)/(1+z)]-864 b0 z^3 Log[1+z] PolyLog[2,(1-z)/(1+z)]+864 b0 z^4 Log[1+z] PolyLog[2,(1-z)/(1+z)]+1296 b0 PolyLog[2,z/(1+z)]+1728 b0 z PolyLog[2,z/(1+z)]-2376 b0 z^2 PolyLog[2,z/(1+z)]-1728 b0 z^3 PolyLog[2,z/(1+z)]+1080 b0 z^4 PolyLog[2,z/(1+z)]+2160 b0 z Log[1+z] PolyLog[2,z/(1+z)]-2160 b0 z^2 Log[1+z] PolyLog[2,z/(1+z)]-2160 b0 z^3 Log[1+z] PolyLog[2,z/(1+z)]+2160 b0 z^4 Log[1+z] PolyLog[2,z/(1+z)]+864 b0 z PolyLog[3,(1-z)/2]-864 b0 z^2 PolyLog[3,(1-z)/2]-864 b0 z^3 PolyLog[3,(1-z)/2]+864 b0 z^4 PolyLog[3,(1-z)/2]-3456 b0 z PolyLog[3,1-z]-1728 b0 NF z PolyLog[3,1-z]-1296 b0 z^2 PolyLog[3,1-z]-1728 b0 NF z^2 PolyLog[3,1-z]+3456 b0 z^3 PolyLog[3,1-z]+1728 b0 NF z^3 PolyLog[3,1-z]+1296 b0 z^4 PolyLog[3,1-z]+1728 b0 NF z^4 PolyLog[3,1-z]+3024 b0 z PolyLog[3,-(1/z)]-3024 b0 z^2 PolyLog[3,-(1/z)]-3024 b0 z^3 PolyLog[3,-(1/z)]+3024 b0 z^4 PolyLog[3,-(1/z)]-864 b0 z PolyLog[3,(-1+z)/(2 z)]+864 b0 z^2 PolyLog[3,(-1+z)/(2 z)]+864 b0 z^3 PolyLog[3,(-1+z)/(2 z)]-864 b0 z^4 PolyLog[3,(-1+z)/(2 z)]+2592 b0 NF z PolyLog[3,(-1+z)/z]+432 b0 z^2 PolyLog[3,(-1+z)/z]-2592 b0 NF z^3 PolyLog[3,(-1+z)/z]-432 b0 z^4 PolyLog[3,(-1+z)/z]-864 b0 z^2 PolyLog[3,-z]-864 b0 z^3 PolyLog[3,-z]-1944 b0 z PolyLog[3,z]-4320 b0 NF z PolyLog[3,z]-648 b0 z^2 PolyLog[3,z]-1728 b0 NF z^2 PolyLog[3,z]+1944 b0 z^3 PolyLog[3,z]+4320 b0 NF z^3 PolyLog[3,z]+648 b0 z^4 PolyLog[3,z]+1728 b0 NF z^4 PolyLog[3,z]+2592 b0 z PolyLog[3,1/(1+z)]-864 b0 z^2 PolyLog[3,1/(1+z)]-864 b0 z^3 PolyLog[3,1/(1+z)]+2592 b0 z^4 PolyLog[3,1/(1+z)]+3024 b0 z PolyLog[3,z/(1+z)]-3024 b0 z^2 PolyLog[3,z/(1+z)]-3024 b0 z^3 PolyLog[3,z/(1+z)]+3024 b0 z^4 PolyLog[3,z/(1+z)]-864 b0 z PolyLog[3,(2 z)/(1+z)]+864 b0 z^2 PolyLog[3,(2 z)/(1+z)]+864 b0 z^3 PolyLog[3,(2 z)/(1+z)]-864 b0 z^4 PolyLog[3,(2 z)/(1+z)]-3456 b0 z PolyLog[3,(1+z)/2]+3456 b0 z^2 PolyLog[3,(1+z)/2]-864 b0 z^3 PolyLog[3,(1+z)/2]+864 b0 z^4 PolyLog[3,(1+z)/2]+5778 b0 z Zeta[3]+4320 b0 NF z Zeta[3]-5346 b0 z^2 Zeta[3]+1728 b0 NF z^2 Zeta[3]-3618 b0 z^3 Zeta[3]-4320 b0 NF z^3 Zeta[3]-1134 b0 z^4 Zeta[3]-1728 b0 NF z^4 Zeta[3]);

(* PHOTON *)
J["G","LL",0,"bar"][z_]= 0;
J["G","LL",0,"hat"][z_]= 0;
J["G","LL",1,"bar"][z_]= 1;
J["G","LL",1,"hat"][z_]=(1-z)/z+(1-z)^2/z;
J["G","LL",2,"bar"][z_]= 3/2-(2 NF)/3+2 Log[1-z];
J["G","LL",2,"hat"][z_]= -(((-1+z) (4 NF (-2+z)+3 z)-12 (2-3 z+z^2) Log[1-z]+6 (-2+z) z Log[z])/(6 z));
J["G","LL",3,"bar"][z_]= 9/4-NF+(4 NF^2)/9-(2 \[Pi]^2)/3+(6-(4 NF)/3) Log[1-z]+4 Log[1-z]^2;
J["G","LL",3,"hat"][z_]=1/36 (-99+1068 NF-48 NF^2+72 \[Pi]^2-(496 NF)/z+(32 NF^2)/z+99 z-636 NF z+16 NF^2 z-24 \[Pi]^2 z+64 NF z^2+(144 (2-3 z+z^2) Log[1-z]^2)/z-180 Log[z]-48 NF Log[z]-(192 NF Log[z])/z+72 z Log[z]+240 NF z Log[z]-36 Log[z]^2+144 NF Log[z]^2+18 z Log[z]^2-72 NF z Log[z]^2-(24 Log[1-z] ((-1+z) (2 NF (-2+z)+3 z)+6 (2-2 z+z^2) Log[z]))/z-(288 PolyLog[2,z])/z);
J["G","NLL",0,"bar"][z_]=-1+L0;
J["G","NLL",0,"hat"][z_]= ((-1+L0) (2-3 z+z^2)-2 (2-2 z+z^2) Log[z])/z;
J["G","NLL",1,"bar"][z_]=   -4+(-(26/9)-(2 L0)/3) NF+2 b0 \[Pi]-(2 b1 \[Pi])/b0+L0 (3/2-2 b0 \[Pi])+(-7+2 L0-(4 NF)/3) Log[1-z]-3 Log[1-z]^2;
J["G","NLL",1,"hat"][z_]=5/2+L0/2+6 NF+2 L0 NF-6 b0 \[Pi]+(6 b1 \[Pi])/b0+6 b0 L0 \[Pi]-(28 NF)/(9 z)-(4 L0 NF)/(3 z)+(4 b0 \[Pi])/z-(4 b1 \[Pi])/(b0 z)-(4 b0 L0 \[Pi])/z-(5 z)/2-(L0 z)/2-(26 NF z)/9-(2 L0 NF z)/3+2 b0 \[Pi] z-(2 b1 \[Pi] z)/b0-2 b0 L0 \[Pi] z-(3 (2-3 z+z^2) Log[1-z]^2)/z+2 L0 Log[z]-8/3 NF Log[z]-8 b0 \[Pi] Log[z]+(8 NF Log[z])/(3 z)+(8 b0 \[Pi] Log[z])/z+5/2 z Log[z]-L0 z Log[z]+4/3 NF z Log[z]+4 b0 \[Pi] z Log[z]-Log[z]^2+1/2 z Log[z]^2+(Log[1-z] ((-1+z) (12+8 NF+6 L0 (-2+z)-9 z-4 NF z)+6 (-2+z) z Log[z]))/(3 z)+2 (-2+z) PolyLog[2,1-z];
J["G","NLL",2,"bar"][z_]=  -(45/8)+(52/27+(4 L0)/9) NF^2+4 b0 \[Pi]+(11 \[Pi]^2)/6-4 b0^2 \[Pi]^2+b1 (-((6 \[Pi])/b0)+4 \[Pi]^2)+L0 (9/4-6 b0 \[Pi]-(2 \[Pi]^2)/3+4 b0^2 \[Pi]^2)+NF (-(23/6)+(40 b0 \[Pi])/9+(8 b1 \[Pi])/(3 b0)+(2 \[Pi]^2)/9+L0 (-1+(8 b0 \[Pi])/3))-4/3 \[Pi]^2 Log[2]+4 Log[2]^3+(-(37/2)+(8 NF^2)/9+18 b0 \[Pi]-(8 b1 \[Pi])/b0+(2 \[Pi]^2)/3+L0 (6-8 b0 \[Pi])+NF (-(20/3)-(4 L0)/3+(8 b0 \[Pi])/3)) Log[1-z]+(-(37/2)+4 L0-(2 NF)/3+10 b0 \[Pi]) Log[1-z]^2-2 Log[1-z]^3+2 Zeta[3]+numasyG[z];
numasyG[z_]=-4Log[1-z]^3+4/3 Pi^2Log[1-z]+4/3 Pi^2 Log[2]-4 Log[2]^3 -8 Zeta[3];
J["G","NLL",2,"hat"][z_]=1/(216 b0 (-1+z) z (1+z)) (-2808 b0+2176 b0 NF+2976 b0 L0 NF-448 b0 NF^2-192 b0 L0 NF^2-768 b0^2 NF \[Pi]-1152 b1 NF \[Pi]-1152 b0^2 L0 NF \[Pi]+144 b0 \[Pi]^2+1728 b0^3 \[Pi]^2-1728 b0 b1 \[Pi]^2+288 b0 L0 \[Pi]^2-1728 b0^3 L0 \[Pi]^2-96 b0 NF \[Pi]^2+3645 b0 z+594 b0 L0 z+12420 b0 NF z-6408 b0 L0 NF z+864 b0 NF^2 z+288 b0 L0 NF^2 z+648 b0^2 \[Pi] z+432 b1 \[Pi] z+432 b0^2 L0 \[Pi] z+1728 b0^2 NF \[Pi] z+1728 b1 NF \[Pi] z+1728 b0^2 L0 NF \[Pi] z+324 b0 \[Pi]^2 z-2592 b0^3 \[Pi]^2 z+2592 b0 b1 \[Pi]^2 z-432 b0 L0 \[Pi]^2 z+2592 b0^3 L0 \[Pi]^2 z+144 b0 NF \[Pi]^2 z+1971 b0 z^2-594 b0 L0 z^2-16324 b0 NF z^2+840 b0 L0 NF z^2+32 b0 NF^2 z^2+96 b0 L0 NF^2 z^2-648 b0^2 \[Pi] z^2-432 b1 \[Pi] z^2-432 b0^2 L0 \[Pi] z^2-192 b0^2 NF \[Pi] z^2+576 b1 NF \[Pi] z^2+576 b0^2 L0 NF \[Pi] z^2-180 b0 \[Pi]^2 z^2-864 b0^3 \[Pi]^2 z^2+864 b0 b1 \[Pi]^2 z^2-144 b0 L0 \[Pi]^2 z^2+864 b0^3 L0 \[Pi]^2 z^2+48 b0 NF \[Pi]^2 z^2-3645 b0 z^3-594 b0 L0 z^3-12868 b0 NF z^3+6024 b0 L0 NF z^3-864 b0 NF^2 z^3-288 b0 L0 NF^2 z^3-648 b0^2 \[Pi] z^3-432 b1 \[Pi] z^3-432 b0^2 L0 \[Pi] z^3-1728 b0^2 NF \[Pi] z^3-1728 b1 NF \[Pi] z^3-1728 b0^2 L0 NF \[Pi] z^3-468 b0 \[Pi]^2 z^3+2592 b0^3 \[Pi]^2 z^3-2592 b0 b1 \[Pi]^2 z^3+432 b0 L0 \[Pi]^2 z^3-2592 b0^3 L0 \[Pi]^2 z^3-144 b0 NF \[Pi]^2 z^3+837 b0 z^4+594 b0 L0 z^4+14148 b0 NF z^4-3816 b0 L0 NF z^4+416 b0 NF^2 z^4+96 b0 L0 NF^2 z^4+648 b0^2 \[Pi] z^4+432 b1 \[Pi] z^4+432 b0^2 L0 \[Pi] z^4+960 b0^2 NF \[Pi] z^4+576 b1 NF \[Pi] z^4+576 b0^2 L0 NF \[Pi] z^4+180 b0 \[Pi]^2 z^4-864 b0^3 \[Pi]^2 z^4+864 b0 b1 \[Pi]^2 z^4-144 b0 L0 \[Pi]^2 z^4+864 b0^3 L0 \[Pi]^2 z^4+48 b0 NF \[Pi]^2 z^4+448 b0 NF z^5+384 b0 L0 NF z^5-288 b0 \[Pi]^2 z Log[2]+288 b0 \[Pi]^2 z^3 Log[2]+2016 b0 z Log[2]^3-2016 b0 z^3 Log[2]^3-72 b0 \[Pi]^2 z Log[65536]+72 b0 \[Pi]^2 z^3 Log[65536]+216 b0 \[Pi]^2 z Log[4 2^(2/3)]-216 b0 \[Pi]^2 z^3 Log[4 2^(2/3)]+1080 b0 Log[1-z]+2304 b0 NF Log[1-z]+576 b0 L0 NF Log[1-z]-384 b0 NF^2 Log[1-z]-864 b0^2 \[Pi] Log[1-z]+3456 b1 \[Pi] Log[1-z]+3456 b0^2 L0 \[Pi] Log[1-z]-1152 b0^2 NF \[Pi] Log[1-z]-576 b0 \[Pi]^2 Log[1-z]-3564 b0 z Log[1-z]-432 b0 L0 z Log[1-z]-3744 b0 NF z Log[1-z]-864 b0 L0 NF z Log[1-z]+576 b0 NF^2 z Log[1-z]+1296 b0^2 \[Pi] z Log[1-z]-5184 b1 \[Pi] z Log[1-z]-5184 b0^2 L0 \[Pi] z Log[1-z]+1728 b0^2 NF \[Pi] z Log[1-z]+1008 b0 \[Pi]^2 z Log[1-z]+1404 b0 z^2 Log[1-z]+432 b0 L0 z^2 Log[1-z]-864 b0 NF z^2 Log[1-z]-288 b0 L0 NF z^2 Log[1-z]+192 b0 NF^2 z^2 Log[1-z]+432 b0^2 \[Pi] z^2 Log[1-z]-1728 b1 \[Pi] z^2 Log[1-z]-1728 b0^2 L0 \[Pi] z^2 Log[1-z]+576 b0^2 NF \[Pi] z^2 Log[1-z]+144 b0 \[Pi]^2 z^2 Log[1-z]+3564 b0 z^3 Log[1-z]+432 b0 L0 z^3 Log[1-z]+3744 b0 NF z^3 Log[1-z]+864 b0 L0 NF z^3 Log[1-z]-576 b0 NF^2 z^3 Log[1-z]-1296 b0^2 \[Pi] z^3 Log[1-z]+5184 b1 \[Pi] z^3 Log[1-z]+5184 b0^2 L0 \[Pi] z^3 Log[1-z]-1728 b0^2 NF \[Pi] z^3 Log[1-z]-1008 b0 \[Pi]^2 z^3 Log[1-z]-2484 b0 z^4 Log[1-z]-432 b0 L0 z^4 Log[1-z]-1440 b0 NF z^4 Log[1-z]-288 b0 L0 NF z^4 Log[1-z]+192 b0 NF^2 z^4 Log[1-z]+432 b0^2 \[Pi] z^4 Log[1-z]-1728 b1 \[Pi] z^4 Log[1-z]-1728 b0^2 L0 \[Pi] z^4 Log[1-z]+576 b0^2 NF \[Pi] z^4 Log[1-z]+432 b0 \[Pi]^2 z^4 Log[1-z]+1728 b0 Log[1-z]^2-1728 b0 L0 Log[1-z]^2+288 b0 NF Log[1-z]^2-4320 b0^2 \[Pi] Log[1-z]^2-2700 b0 z Log[1-z]^2+2592 b0 L0 z Log[1-z]^2-432 b0 NF z Log[1-z]^2+6480 b0^2 \[Pi] z Log[1-z]^2-756 b0 z^2 Log[1-z]^2+864 b0 L0 z^2 Log[1-z]^2-144 b0 NF z^2 Log[1-z]^2+2160 b0^2 \[Pi] z^2 Log[1-z]^2+2700 b0 z^3 Log[1-z]^2-2592 b0 L0 z^3 Log[1-z]^2+432 b0 NF z^3 Log[1-z]^2-6480 b0^2 \[Pi] z^3 Log[1-z]^2-972 b0 z^4 Log[1-z]^2+864 b0 L0 z^4 Log[1-z]^2-144 b0 NF z^4 Log[1-z]^2+2160 b0^2 \[Pi] z^4 Log[1-z]^2+1728 b0 Log[1-z]^3-3024 b0 z Log[1-z]^3-432 b0 z^2 Log[1-z]^3+3024 b0 z^3 Log[1-z]^3-1296 b0 z^4 Log[1-z]^3-2880 b0 NF Log[z]+1152 b0 L0 NF Log[z]+384 b0 NF^2 Log[z]+2304 b0^2 NF \[Pi] Log[z]-288 b0 \[Pi]^2 Log[z]+3456 b0^3 \[Pi]^2 Log[z]-2916 b0 z Log[z]+1080 b0 L0 z Log[z]+18288 b0 NF z Log[z]+288 b0 L0 NF z Log[z]-384 b0 NF^2 z Log[z]-864 b0^2 \[Pi] z Log[z]+1728 b1 \[Pi] z Log[z]+1728 b0^2 L0 \[Pi] z Log[z]-2304 b0^2 NF \[Pi] z Log[z]+288 b0 \[Pi]^2 z Log[z]-3456 b0^3 \[Pi]^2 z Log[z]-702 b0 z^2 Log[z]-432 b0 L0 z^2 Log[z]+3960 b0 NF z^2 Log[z]-2592 b0 L0 NF z^2 Log[z]-192 b0 NF^2 z^2 Log[z]+648 b0^2 \[Pi] z^2 Log[z]-864 b1 \[Pi] z^2 Log[z]-864 b0^2 L0 \[Pi] z^2 Log[z]-1152 b0^2 NF \[Pi] z^2 Log[z]-432 b0 \[Pi]^2 z^2 Log[z]-1728 b0^3 \[Pi]^2 z^2 Log[z]+2916 b0 z^3 Log[z]-1080 b0 L0 z^3 Log[z]-17520 b0 NF z^3 Log[z]-288 b0 L0 NF z^3 Log[z]+384 b0 NF^2 z^3 Log[z]+864 b0^2 \[Pi] z^3 Log[z]-1728 b1 \[Pi] z^3 Log[z]-1728 b0^2 L0 \[Pi] z^3 Log[z]+2304 b0^2 NF \[Pi] z^3 Log[z]-864 b0 \[Pi]^2 z^3 Log[z]+3456 b0^3 \[Pi]^2 z^3 Log[z]+702 b0 z^4 Log[z]+432 b0 L0 z^4 Log[z]-1080 b0 NF z^4 Log[z]+1440 b0 L0 NF z^4 Log[z]-192 b0 NF^2 z^4 Log[z]-648 b0^2 \[Pi] z^4 Log[z]+864 b1 \[Pi] z^4 Log[z]+864 b0^2 L0 \[Pi] z^4 Log[z]-1152 b0^2 NF \[Pi] z^4 Log[z]+144 b0 \[Pi]^2 z^4 Log[z]-1728 b0^3 \[Pi]^2 z^4 Log[z]-768 b0 NF z^5 Log[z]-1296 b0 z Log[1-z] Log[z]-1728 b0 L0 z Log[1-z] Log[z]-3456 b0^2 \[Pi] z Log[1-z] Log[z]-648 b0 z^2 Log[1-z] Log[z]+864 b0 L0 z^2 Log[1-z] Log[z]+1728 b0^2 \[Pi] z^2 Log[1-z] Log[z]+1296 b0 z^3 Log[1-z] Log[z]+1728 b0 L0 z^3 Log[1-z] Log[z]+3456 b0^2 \[Pi] z^3 Log[1-z] Log[z]+648 b0 z^4 Log[1-z] Log[z]-864 b0 L0 z^4 Log[1-z] Log[z]-1728 b0^2 \[Pi] z^4 Log[1-z] Log[z]+3024 b0 z Log[1-z]^2 Log[z]-1512 b0 z^2 Log[1-z]^2 Log[z]-3024 b0 z^3 Log[1-z]^2 Log[z]+1512 b0 z^4 Log[1-z]^2 Log[z]-1152 b0 NF Log[z]^2-432 b0 z Log[z]^2+216 b0 L0 z Log[z]^2+1728 b0 NF z Log[z]^2-864 b0 L0 NF z Log[z]^2-432 b0^2 \[Pi] z Log[z]^2-432 b0 z^2 Log[z]^2-108 b0 L0 z^2 Log[z]^2+2016 b0 NF z^2 Log[z]^2+432 b0 L0 NF z^2 Log[z]^2+216 b0^2 \[Pi] z^2 Log[z]^2+432 b0 z^3 Log[z]^2-216 b0 L0 z^3 Log[z]^2-1728 b0 NF z^3 Log[z]^2+864 b0 L0 NF z^3 Log[z]^2+432 b0^2 \[Pi] z^3 Log[z]^2+432 b0 z^4 Log[z]^2+108 b0 L0 z^4 Log[z]^2-864 b0 NF z^4 Log[z]^2-432 b0 L0 NF z^4 Log[z]^2-216 b0^2 \[Pi] z^4 Log[z]^2-2592 b0 z Log[1-z] Log[z]^2+3024 b0 z^2 Log[1-z] Log[z]^2+4320 b0 z^3 Log[1-z] Log[z]^2-1296 b0 z^4 Log[1-z] Log[z]^2-288 b0 Log[z]^3-144 b0 z Log[z]^3+1152 b0 NF z Log[z]^3-504 b0 z^2 Log[z]^3-576 b0 NF z^2 Log[z]^3-432 b0 z^3 Log[z]^3-1152 b0 NF z^3 Log[z]^3+216 b0 z^4 Log[z]^3+576 b0 NF z^4 Log[z]^3+576 b0 \[Pi]^2 Log[1+z]+2016 b0 \[Pi]^2 z Log[1+z]-2016 b0 \[Pi]^2 z^2 Log[1+z]-576 b0 \[Pi]^2 z^3 Log[1+z]+2592 b0 Log[z] Log[1+z]+2592 b0 z Log[z] Log[1+z]-864 b0 z^2 Log[z] Log[1+z]-3456 b0 z^3 Log[z] Log[1+z]-864 b0 z^4 Log[z] Log[1+z]+864 b0 Log[z]^2 Log[1+z]+864 b0 z Log[z]^2 Log[1+z]-432 b0 z^2 Log[z]^2 Log[1+z]-864 b0 z^3 Log[z]^2 Log[1+z]-432 b0 z^4 Log[z]^2 Log[1+z]+1296 b0 Log[1+z]^2+3456 b0 z Log[1+z]^2-648 b0 z^2 Log[1+z]^2-3456 b0 z^3 Log[1+z]^2-648 b0 z^4 Log[1+z]^2+864 b0 Log[z] Log[1+z]^2+10368 b0 z Log[z] Log[1+z]^2-9504 b0 z^2 Log[z] Log[1+z]^2-1728 b0 z^3 Log[z] Log[1+z]^2-1440 b0 Log[1+z]^3-4608 b0 z Log[1+z]^3+3888 b0 z^2 Log[1+z]^3+288 b0 z^3 Log[1+z]^3+1872 b0 z^4 Log[1+z]^3-144 b0 (-1+z^2) (12-12 L0+4 NF-15 z-4 NF z-24 b0 \[Pi] z+6 z^2+2 NF z^2+12 b0 \[Pi] z^2+(12+18 z-9 z^2) Log[1-z]+3 (-6+z) z Log[z]) PolyLog[2,1-z]+432 b0 (-1+z) (-12-30 z-25 z^2-3 z^3-8 (1+z)^2 Log[z]+2 z (-12+z+3 z^2) Log[1+z]) PolyLog[2,-z]+1728 b0 z PolyLog[2,1/(1+z)]-864 b0 z^3 PolyLog[2,1/(1+z)]-864 b0 z^4 PolyLog[2,1/(1+z)]-10368 b0 z Log[1+z] PolyLog[2,1/(1+z)]+7776 b0 z^2 Log[1+z] PolyLog[2,1/(1+z)]+1728 b0 z^3 Log[1+z] PolyLog[2,1/(1+z)]+864 b0 z^4 Log[1+z] PolyLog[2,1/(1+z)]+2592 b0 PolyLog[2,z/(1+z)]+5184 b0 z PolyLog[2,z/(1+z)]-1296 b0 z^2 PolyLog[2,z/(1+z)]-6048 b0 z^3 PolyLog[2,z/(1+z)]-432 b0 z^4 PolyLog[2,z/(1+z)]+1728 b0 Log[z] PolyLog[2,z/(1+z)]-1728 b0 z^2 Log[z] PolyLog[2,z/(1+z)]+3456 b0 z Log[1+z] PolyLog[2,z/(1+z)]-3456 b0 z^2 Log[1+z] PolyLog[2,z/(1+z)]-3456 b0 z^3 Log[1+z] PolyLog[2,z/(1+z)]+3456 b0 z^4 Log[1+z] PolyLog[2,z/(1+z)]-4320 b0 z PolyLog[3,1-z]+6480 b0 z^2 PolyLog[3,1-z]+7776 b0 z^3 PolyLog[3,1-z]-3024 b0 z^4 PolyLog[3,1-z]+1728 b0 PolyLog[3,-(1/z)]-2592 b0 z^2 PolyLog[3,-(1/z)]+864 b0 z^4 PolyLog[3,-(1/z)]+5184 b0 z^2 PolyLog[3,(-1+z)/z]+3456 b0 z^3 PolyLog[3,(-1+z)/z]-1728 b0 z^4 PolyLog[3,(-1+z)/z]-3456 b0 PolyLog[3,-z]-1728 b0 z PolyLog[3,-z]+3456 b0 z^2 PolyLog[3,-z]+1728 b0 z^3 PolyLog[3,-z]-6048 b0 z PolyLog[3,z]+6480 b0 z^2 PolyLog[3,z]+9504 b0 z^3 PolyLog[3,z]-3024 b0 z^4 PolyLog[3,z]+3456 b0 z PolyLog[3,z/(1+z)]-1728 b0 z^2 PolyLog[3,z/(1+z)]-3456 b0 z^3 PolyLog[3,z/(1+z)]+1728 b0 z^4 PolyLog[3,z/(1+z)]-3456 b0 Zeta[3]+2592 b0 z Zeta[3]-864 b0 z^2 Zeta[3]-6048 b0 z^3 Zeta[3]+864 b0 z^4 Zeta[3]);


(* ::Input:: *)
(*(* Check if the "hat" functions vanish in the z\[Rule]1 limit *)*)
(*Table[Table[Table[Limit[J[flv,order,k,"hat"][z],z->1,Direction->"FromBelow"],{order,{"LL","NLL"}}],{k,0,3}],{flv,{"NS","S","G"}}]*)

